Learning the Step-size Policy for the Limited-Memory Broyden-Fletcher-Goldfarb-Shanno Algorithm

We consider the problem of how to learn a step-size policy for the Limited-Memory Broyden-Fletcher-Goldfarb-Shanno (L-BFGS) algorithm. This is a limited computational memory quasi-Newton method widely used for deterministic unconstrained optimization but currently avoided in large-scale problems for requiring step sizes to be provided at each iteration. Existing methodologies for the step size selection for L-BFGS use heuristic tuning of design parameters and massive re-evaluations of the objective function and gradient to find appropriate step-lengths. We propose a neural network architecture with local information of the current iterate as the input. The step-length policy is learned from data of similar optimization problems, avoids additional evaluations of the objective function, and guarantees that the output step remains inside a pre-defined interval. The corresponding training procedure is formulated as a stochastic optimization problem using the backpropagation through time algorithm. The performance of the proposed method is evaluated on the training of classifiers for the MNIST database for handwritten digits and for CIFAR-10. The results show that the proposed algorithm outperforms heuristically tuned optimizers such as ADAM, RMSprop, L-BFGS with a backtracking line search, and L-BFGS with a constant step size. The numerical results also show that a learned policy can be used as a warm-start to train new policies for different problems after a few additional training steps, highlighting its potential use in multiple large-scale optimization problems.

==> figs/figs_replace.sh <==
#!/bin/bash 

my_frags () { 
	sed -i "s/$1/$2/" $3 
	return 0 
}



my_frags 'ADAM\ lr=0.03' 		'ADAM' 					mnist_adam.pgf
my_frags 'L-BFGS\ cvx' 			'L-BFGS-$\\pi$' 		mnist_adam.pgf

my_frags 'RMSprop\ lr=0.01' 	'RMSprop' 				mnist_rmsprop.pgf
my_frags 'L-BFGS\ cvx' 			'L-BFGS-$\\pi$' 		mnist_rmsprop.pgf

my_frags 'L-BFGS LS-0' 			'L-BFGS-BTLS' 			mnist_BTLS.pgf
my_frags 'L-BFGS\ cvx' 			'L-BFGS-$\\pi$'			mnist_BTLS.pgf

my_frags 'L-BFGS Base' 			'L-BFGS-B'	 			mnist_B.pgf
my_frags 'L-BFGS\ cvx' 			'L-BFGS-$\\pi$'			mnist_B.pgf




my_frags 'nn'		 			'$(n_l,n_u)=(1,20)$' 	box_1.pgf
my_frags '{I}_a'		 		'\\mathcal{I}_{a}'	 	box_1.pgf
my_frags 'ADAM\ lr=0.03' 		'ADAM' 					box_1.pgf
my_frags 'L-BFGS\ cvx' 			'L-BFGS-$\\pi$' 		box_1.pgf
my_frags 'RMSprop\ lr=0.01' 	'RMSprop' 				box_1.pgf
my_frags 'L-BFGS LS-0' 			'L-BFGS-BTLS' 			box_1.pgf
my_frags ',,top]' 				',,top,rotate=15]'		box_1.pgf
my_frags 'y=0.455061in'			'y=0.424061in'			box_1.pgf
#
#

my_frags 'nn'		 			'$(n_l,n_u)=(2,400)$' 	box_2.pgf
my_frags '{I}_a'		 		'\\mathcal{I}_{a}'	 	box_2.pgf
my_frags 'ADAM\ lr=0.03' 		'ADAM' 					box_2.pgf
my_frags 'L-BFGS\ cvx' 			'L-BFGS-$\\pi$' 		box_2.pgf
my_frags 'RMSprop\ lr=0.01' 	'RMSprop' 				box_2.pgf
my_frags 'L-BFGS LS-0' 			'L-BFGS-BTLS' 			box_2.pgf
my_frags ',,top]' 				',,top,rotate=15]'		box_2.pgf
my_frags 'y=0.455061in'			'y=0.424061in'			box_2.pgf

my_frags 'nn'		 			'$(n_l,n_u)=(4,800)$' 	box_3.pgf
my_frags '{I}_a'		 		'\\mathcal{I}_{a}'	 	box_3.pgf
my_frags 'ADAM\ lr=0.03' 		'ADAM' 					box_3.pgf
my_frags 'L-BFGS\ cvx' 			'L-BFGS-$\\pi$' 		box_3.pgf
my_frags 'RMSprop\ lr=0.01' 	'RMSprop' 				box_3.pgf
my_frags 'L-BFGS LS-0' 			'L-BFGS-BTLS' 			box_3.pgf
my_frags ',,top]' 				',,top,rotate=15]'		box_3.pgf
my_frags 'y=0.455061in'			'y=0.424061in'			box_3.pgf




my_frags 'nn'		 			'$(n_l,n_u)=(1,20)$' 	box_1_final.pgf
my_frags '{I}_a'		 		'\\mathcal{I}_{a}'	 	box_1_final.pgf
my_frags 'ADAM\ lr=0.03' 		'ADAM' 					box_1_final.pgf
my_frags 'L-BFGS\ cvx' 			'L-BFGS-$\\pi$' 		box_1_final.pgf
my_frags 'RMSprop\ lr=0.01' 	'RMSprop' 				box_1_final.pgf
my_frags 'L-BFGS LS-0' 			'L-BFGS-BTLS' 			box_1_final.pgf
my_frags ',,top]' 				',,top,rotate=15]'		box_1_final.pgf
my_frags 'y=0.455061in'			'y=0.424061in'			box_1_final.pgf
#
#

my_frags 'nn'		 			'$(n_l,n_u)=(2,400)$' 	box_2_final.pgf
my_frags '{I}_a'		 		'\\mathcal{I}_{a}'	 	box_2_final.pgf
my_frags 'ADAM\ lr=0.03' 		'ADAM' 					box_2_final.pgf
my_frags 'L-BFGS\ cvx' 			'L-BFGS-$\\pi$' 		box_2_final.pgf
my_frags 'RMSprop\ lr=0.01' 	'RMSprop' 				box_2_final.pgf
my_frags 'L-BFGS LS-0' 			'L-BFGS-BTLS' 			box_2_final.pgf
my_frags ',,top]' 				',,top,rotate=15]'		box_2_final.pgf
my_frags 'y=0.455061in'			'y=0.424061in'			box_2_final.pgf



my_frags 'nn'		 			'$(n_l,n_u)=(4,800)$' 	box_3_final.pgf
my_frags '{I}_a'		 		'\\mathcal{I}_{a}'	 	box_3_final.pgf
my_frags 'ADAM\ lr=0.03' 		'ADAM' 					box_3_final.pgf
my_frags 'L-BFGS\ cvx' 			'L-BFGS-$\\pi$' 		box_3_final.pgf
my_frags 'RMSprop\ lr=0.01' 	'RMSprop' 				box_3_final.pgf
my_frags 'L-BFGS LS-0' 			'L-BFGS-BTLS' 			box_3_final.pgf
my_frags ',,top]' 				',,top,rotate=15]'		box_3_final.pgf
my_frags 'y=0.455061in'			'y=0.424061in'			box_3_final.pgf



my_frags 'nn'		 			'CNN on CIFAR-10 ($\\pi$)' 	box_cnn_before.pgf
my_frags '{I}_a'		 		'\\mathcal{I}_{a}'	 	box_cnn_before.pgf
my_frags 'ADAM\ lr=0.03' 		'ADAM' 					box_cnn_before.pgf
my_frags 'L-BFGS\ cvx' 			'L-BFGS-$\\pi$' 		box_cnn_before.pgf
my_frags 'RMSprop\ lr=0.01' 	'RMSprop' 				box_cnn_before.pgf
my_frags 'L-BFGS LS-0' 			'L-BFGS-BTLS' 			box_cnn_before.pgf
my_frags ',,top]' 				',,top,rotate=15]'		box_cnn_before.pgf
my_frags 'y=0.455061in'			'y=0.424061in'			box_cnn_before.pgf


my_frags 'nn'		 			'CNN on CIFAR-10 ($\\pi^C$)' 	box_cnn_after.pgf
my_frags '{I}_a'		 		'\\mathcal{I}_{a}'	 	box_cnn_after.pgf
my_frags 'ADAM\ lr=0.03' 		'ADAM' 					box_cnn_after.pgf
my_frags 'L-BFGS\ cvx' 			'L-BFGS-$\\pi^C$' 		box_cnn_after.pgf
my_frags 'RMSprop\ lr=0.01' 	'RMSprop' 				box_cnn_after.pgf
my_frags 'L-BFGS LS-0' 			'L-BFGS-BTLS' 			box_cnn_after.pgf
my_frags ',,top]' 				',,top,rotate=15]'		box_cnn_after.pgf
my_frags 'y=0.455061in'			'y=0.424061in'			box_cnn_after.pgf



my_frags '\\(\\displaystyle f(x_k)\\), task = 5' \
					 			'$f(\\bm{x}_k)$, Task 1' task_1.pgf
my_frags 'ADAM\ lr=0.'	 		'\\Large ADAM' 			 task_1.pgf
my_frags 'L-BFGS\ cvx' 			'\\Large L-BFGS-$\\pi$'  task_1.pgf
my_frags 'RMSprop\ lr'		 	'\\Large RMSprop' 		 task_1.pgf
my_frags 'L-BFGS LS-' 			'\\Large L-BFGS-BTLS' 	 task_1.pgf
my_frags 'L-BFGS Bas' 			'\\Large L-BFGS-B'	 	 task_1.pgf

my_frags '\\(\\displaystyle f(x_k)\\), task = 1' \
					 			'$f(\\bm{x}_k)$, Task 2' task_2.pgf


my_frags '\\(\\displaystyle f(x_k)\\), task = 6' \
					 			'$f(\\bm{x}_k)$, Task 3' task_3.pgf



my_frags '\\(\\displaystyle f(x_k)\\), task = 0' \
					 			'$f(\\bm{x}_k)$, Task \#0' task_sample_0.pgf
my_frags 'ADAM\ lr=0.'	 		'\\Large ADAM' 			 task_sample_0.pgf
my_frags 'L-BFGS\ cvx' 			'\\Large L-BFGS-$\\pi$'  task_sample_0.pgf
my_frags 'RMSprop\ lr'		 	'\\Large RMSprop' 		 task_sample_0.pgf
my_frags 'L-BFGS LS-' 			'\\Large L-BFGS-BTLS' 	 task_sample_0.pgf
my_frags 'L-BFGS Bas' 			'\\Large L-BFGS-B'	 	 task_sample_0.pgf


my_frags '\\(\\displaystyle f(x_k)\\), task = 1' \
					 			'$f(\\bm{x}_k)$, Task \#1' task_sample_1.pgf


my_frags '\\(\\displaystyle f(x_k)\\), task = 2' \
					 			'$f(\\bm{x}_k)$, Task \#2' task_sample_2.pgf


my_frags '\\(\\displaystyle f(x_k)\\), task = 3' \
					 			'$f(\\bm{x}_k)$, Task \#3' task_sample_3.pgf


my_frags '\\(\\displaystyle f(x_k)\\), task = 4' \
					 			'$f(\\bm{x}_k)$, Task \#4' task_sample_4.pgf


my_frags '\\(\\displaystyle f(x_k)\\), task = 5' \
					 			'$f(\\bm{x}_k)$, Task \#5' task_sample_5.pgf


my_frags '\\(\\displaystyle f(x_k)\\), task = 6' \
					 			'$f(\\bm{x}_k)$, Task \#6' task_sample_6.pgf


my_frags '\\(\\displaystyle f(x_k)\\), task = 7' \
					 			'$f(\\bm{x}_k)$, Task \#7' task_sample_7.pgf


my_frags '\\(\\displaystyle f(x_k)\\), task = 8' \
					 			'$f(\\bm{x}_k)$, Task \#8' task_sample_8.pgf


my_frags '\\(\\displaystyle f(x_k)\\), task = 9' \
					 			'$f(\\bm{x}_k)$, Task \#9' task_sample_9.pgf


